Iterative Respacing of Polygonal Curves

A $\textit{polygonal curve}$ is a collection of $m$ connected line segments specified as the linear interpolation of a list of points $\{p_0, p_1, \ldots, p_m\}$. These curves may be obtained by sampling points from an oriented curve in $\mathbb{R}^n$. In applications it can be useful for this sample of points to be close to \textit{equilateral}, with equal distance between consecutive points. We present a computationally efficient method for respacing the points of a polygonal curve and show that iteration of this method converges to an equilateral polygonal curve.

==> supplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     47715,       1151]
NotebookOptionsPosition[     46113,       1112]
NotebookOutlinePosition[     46565,       1129]
CellTagsIndexPosition[     46522,       1126]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Iterative Respacing of Polygonal Curves", "Title",
 CellChangeTimes->{{3.83830905579636*^9, 3.8383091279392014`*^9}, {
   3.838312945654039*^9, 3.838312949601392*^9}, {3.83831301062107*^9, 
   3.838313022502864*^9}, {3.838316356874618*^9, 3.838316364776824*^9}, 
   3.838316498573954*^9, 
   3.8383186456818323`*^9},ExpressionUUID->"075ff4db-59d6-4f64-856e-\
580f49bc32aa"],

Cell["\<\
This file contains code to implement the respacing method, iterate it, and \
two examples.\
\>", "Text",
 CellChangeTimes->{{3.83830905579636*^9, 3.8383091279392014`*^9}, 
   3.838312945654039*^9, 3.8383130125679617`*^9, {3.838313043509028*^9, 
   3.838313051467898*^9}, {3.838318464451377*^9, 
   3.83831846530324*^9}},ExpressionUUID->"fa2befb3-7481-4557-8109-\
01171c05c0af"],

Cell[CellGroupData[{

Cell["Implementing the respacing method", "Section",
 CellChangeTimes->{{3.83830905579636*^9, 3.8383091279392014`*^9}, 
   3.838312945654039*^9, 3.8383130125679617`*^9, {3.838313043509028*^9, 
   3.83831306219588*^9}},ExpressionUUID->"60031f99-4cd9-4852-a156-\
4af192784e40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "function"}], ",", " ", "respaceHelper", ",", " ", 
    RowBox[{
    "is", " ", "a", " ", "function", " ", "that", " ", "accompanies", " ", 
     "respace", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"see", " ", "below"}], ")"}], ".", " ", "It"}], " ", "takes", 
     " ", "in", " ", "a", " ", "list", " ", "of", " ", "vertices"}], ",", " ", 
    RowBox[{"p_", "0"}], ",", " ", "...", " ", ",", "p_m", ",", " ", 
    RowBox[{
    "and", " ", "returns", " ", "a", " ", "list", " ", "of", " ", "a", " ", 
     "list", " ", "of", " ", "vertices", " ", "that", " ", "are", " ", 
     "evenly", " ", "spaced", " ", "along", " ", "C"}], ",", " ", 
    RowBox[{"q_", "0"}], ",", " ", "...", " ", ",", "q_m"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"respaceHelper", "[", "verts_", "]"}], " ", ":=", " ", 
    RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "gets", " ", "number", " ", "of", " ", "vertices", " ", "in", " ", 
       "the", " ", "list"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"numVerts", " ", "=", " ", 
       RowBox[{"Length", "[", "verts", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "checks", " ", "for", " ", "basic", " ", "vertices", " ", "and", " ", 
         "deletes", " ", "non"}], "-", 
        RowBox[{"basic", " ", "vertices"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"issame", "[", "f_", "]"}], ":=", 
       RowBox[{"f", "==", "0"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"basicVerts", " ", "=", " ", 
       RowBox[{"Delete", "[", 
        RowBox[{"verts", ",", " ", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{"issame", "/@", 
            RowBox[{"Norm", "/@", 
             RowBox[{"Differences", "[", "verts", "]"}]}]}], ",", " ", 
           "True"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"numBasicVerts", " ", "=", " ", 
       RowBox[{"Length", "[", "basicVerts", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "creates", " ", "table", " ", "of", " ", "piecewise", " ", "linear", 
        " ", "arclength", " ", "distances", " ", "from", " ", "p_", "0", " ", 
        "up", " ", "to", " ", "kth", " ", "basic", " ", "vert"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"basicVertsArclengths", " ", "=", " ", 
       RowBox[{"Accumulate", "[", 
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"EuclideanDistance", "[", 
             RowBox[{
              RowBox[{"basicVerts", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", " ", 
              RowBox[{"basicVerts", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", "1", ",", " ", 
              RowBox[{"numBasicVerts", "-", "1"}]}], "}"}]}], "]"}], ",", " ",
           "0"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "linearly", " ", "interpolates", " ", "the", " ", "basic", " ", 
         "vertices", " ", "and", " ", "computs", " ", "d"}], ",", " ", 
        RowBox[{
        "the", " ", "length", " ", "along", " ", "C", " ", "between", " ", 
         "f", 
         RowBox[{"(", "p_k", ")"}], " ", "and", " ", "f", 
         RowBox[{"(", 
          RowBox[{"p_", 
           RowBox[{"{", 
            RowBox[{"k", "+", "1"}], "}"}]}], ")"}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"fb", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"basicVertsArclengths", ",", " ", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"d", " ", "=", " ", 
       RowBox[{
        RowBox[{"fb", "[", "numBasicVerts", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"numVerts", "-", "1"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"computes", " ", "f", 
        RowBox[{"(", "p_k", ")"}], " ", "for", " ", "x", " ", "and", " ", "y",
         " ", "values", " ", "seperately", " ", "then", " ", "puts", " ", 
        "them", " ", "togther", " ", "in", " ", "respacedVerts"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"xcoords", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"basicVerts", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", " ", "1"}], "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "1", ",", " ", "numBasicVerts"}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"listxInterpolated", " ", "=", " ", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"xcoords", ",", " ", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fx", "=", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{"listxInterpolated", " ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"numBasicVerts", "-", "1"}], ")"}], "*", "x"}], "+", 
           "1"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ycoords", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"basicVerts", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "1", ",", " ", "numBasicVerts"}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"listyInterpolated", " ", "=", " ", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"ycoords", ",", " ", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fy", "=", 
       RowBox[{"Function", "[", 
        RowBox[{"y", ",", 
         RowBox[{"listyInterpolated", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"numBasicVerts", "-", "1"}], ")"}], "*", "y"}], "+", 
           "1"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ArclengthsTable", "=", 
       RowBox[{"Table", "[", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"basicVertsArclengths", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", " ", "k"}], "}"}], ",", " ", 
         
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "1", ",", " ", "numBasicVerts"}], "}"}]}], 
        " ", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"fd", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"ArclengthsTable", ",", " ", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fd2", " ", "=", " ", 
       RowBox[{"Function", "[", 
        RowBox[{"k", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"fd", "[", "k", "]"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"numBasicVerts", "-", "1"}], ")"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Iterts", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"fd2", "[", 
           RowBox[{"k", "*", "d"}], "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"numVerts", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"respacedVerts", "=", 
       RowBox[{"N", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"fx", "[", 
             RowBox[{
              RowBox[{"Iterts", "[", 
               RowBox[{"[", " ", "k", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"fy", "[", 
              RowBox[{"Iterts", "[", 
               RowBox[{"[", " ", "k", "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "numVerts"}], "}"}]}], "]"}], 
        "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "in", " ", "a", " ", "list", 
      " ", "of", " ", "vertices", " ", "and", " ", "respaces", " ", "them", 
      " ", "as", " ", "detailed", " ", "in", " ", "the", " ", 
      RowBox[{"paper", ".", " ", "It"}], " ", "uses", " ", "respaceHelper"}], 
     ",", " ", 
     RowBox[{
     "then", " ", "returns", " ", "the", " ", "respaced", " ", "vertices", 
      " ", "as", " ", "a", " ", "list"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"respace", "[", "verts_", "]"}], " ", ":=", " ", 
    RowBox[{"Part", "[", 
     RowBox[{
      RowBox[{"respaceHelper", "[", "verts", "]"}], ",", " ", "1"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "in", " ", "a", " ", "list", 
      " ", "of", " ", "vertices", " ", "and", " ", "the", " ", "number", " ", 
      "of", " ", "times", " ", "the", " ", "respacing", " ", "process", " ", 
      "should", " ", "be", " ", "iterated"}], ",", " ", "n"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iterateRespacing", "[", 
     RowBox[{"verts_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Nest", "[", 
     RowBox[{"respace", ",", " ", "verts", ",", " ", "n"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8383091363283243`*^9, 3.838309143695923*^9}, {
  3.8383092302219753`*^9, 3.83830928700321*^9}, {3.838309404648291*^9, 
  3.838309405444192*^9}, {3.838312616605789*^9, 3.838312623218835*^9}, {
  3.838312717213502*^9, 3.83831293107088*^9}, {3.8383130685204277`*^9, 
  3.8383131051450977`*^9}, {3.838318538050418*^9, 3.838318583058798*^9}, {
  3.838811500710606*^9, 3.838811501817927*^9}, {3.8388115356152143`*^9, 
  3.838811541256019*^9}, {3.838811800411641*^9, 
  3.83881181538122*^9}},ExpressionUUID->"813ccece-32ab-4b0a-a7b7-\
20163a4ac492"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.8383135821583433`*^9, 
  3.838313583398382*^9}},ExpressionUUID->"3c111fe1-b71b-4a35-aa00-\
07db57f3ae6c"],

Cell[CellGroupData[{

Cell["Noisy Line", "Subsection",
 CellChangeTimes->{{3.838313593760734*^9, 3.838313628701591*^9}, {
  3.838313680501247*^9, 3.838313680904458*^9}, {3.8383141657618217`*^9, 
  3.838314166187213*^9}, {3.8383145101039877`*^9, 3.838314510920743*^9}, {
  3.838315475971575*^9, 3.8383154762822037`*^9}, {3.838811826314269*^9, 
  3.838811831807796*^9}},ExpressionUUID->"bd735ef3-a6dc-43ac-b349-\
d516f229f5be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"noisyLine", " ", "=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", " ", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"k", ",", " ", "0", ",", " ", "10"}], "}"}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"line0Iterations", "  ", "=", " ", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"noisyLine", ",", 
      RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", " ", "11"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.1"}], ",", " ", "1.1"}], "}"}]}], "}"}]}], ",", 
      " ", 
      RowBox[{"Mesh", "\[Rule]", "All"}], ",", " ", 
      RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Noisy", " ", "Line", " ", "after", " ", "0"}], ",", " ", "1", 
    ",", " ", 
    RowBox[{"and", " ", "5", " ", "iteration"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line1Iteration", " ", "=", " ", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"iterateRespacing", "[", 
      RowBox[{"noisyLine", ",", " ", "1"}], "]"}], ",", " ", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", " ", "11"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.1"}], ",", " ", "1.1"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"Mesh", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line5Iterations", " ", "=", " ", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"iterateRespacing", "[", 
      RowBox[{"noisyLine", ",", " ", "5"}], "]"}], ",", " ", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", " ", "11"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.1"}], ",", " ", "1.1"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"Mesh", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "line0Iterations", ",", " ", "line1Iteration", ",", " ", 
     "line5Iterations"}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8383142592391167`*^9, 3.838314350283896*^9}, {
  3.8383143817460003`*^9, 3.8383144015159473`*^9}, {3.838314433992486*^9, 
  3.838314435837203*^9}, {3.838315555820887*^9, 3.838315557118463*^9}, {
  3.838315840926547*^9, 3.838315868782488*^9}, {3.838316112711478*^9, 
  3.8383162364830008`*^9}, {3.838316472168331*^9, 3.8383165127257023`*^9}, {
  3.838811605264641*^9, 3.838811643643849*^9}, {3.838811823929369*^9, 
  3.83881187827116*^9}},
 CellLabel->
  "In[561]:=",ExpressionUUID->"e3de86bb-a158-4e06-ab2b-ea1e520ead64"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQDQMOyXu9i+Vf2UN4H+wTSpZXaDFf3A+Tzqi0rZd1
ug+V53AoWCzTsrP6KVRewIHD2SN3z/O3UHkRh5CaHNVlrW+g8hIOJ2w32rDt
fwSVl3EoWJCza1nNdShfwSHg1K38NRtvQvlKDgqTJTZIH70G5as4KOy2vLPc
F8YfOu4FANMtYL4=
        "], {{{}, {}, 
          {GrayLevel[0], PointSize[
            NCache[
             Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[
           1.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}]}}, {
          {GrayLevel[0], PointSize[
            NCache[
             Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[
           1.6], PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
            11}]}, {}}}], {{}, {}}},
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 0.}},
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 11}, {-1.1, 1.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {121.83333333333336, -21.816666666666666},
      ImageScaled[{0.5, 0.5}], {226.6666666666667, 41.55555555555556}], 
    InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQDQMOyXu9i+Vf2S+5Msf7Qe07eyfpKzc+1p3ev41j
p9i6XAaHBca632s9bts/+xZZE3OY3cFn8zeJ7KQn+0+E7Vl+Yx+vw2uxObpb
btyzf8fJXRu/RtBBIijimOuto/ZSSVMsbueJOOTkZoosT3++P6DXffHVKeIO
c37FOXrOvG1fkH1TwuCYjMNGjj/3GF9dtz+2+7VGoqGig6FfvIbR5+v2ENep
OCjstryz3Pea/VBzLwAedJzA
        "], {{{}, {}, 
          {GrayLevel[0], PointSize[
            NCache[
             Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[
           1.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}]}}, {
          {GrayLevel[0], PointSize[
            NCache[
             Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[
           1.6], PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
            11}]}, {}}}], {{}, {}}},
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 0.}},
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 11}, {-1.1, 1.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {365.50000000000006, -21.816666666666666},
      ImageScaled[{0.5, 0.5}], {226.6666666666667, 41.55555555555556}], 
    InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQDQMOyXu9i+Vf2SfztAu2dj63f7H/zZLyO1Pso9ic
D03K+GNvcXSfWWL8Jfuunndr+JJYHRJSdhudOnR5f7z6zDhhDl6H9B8SH1a2
H7e3SeJLdd4n5HDy0S/RBdtW72+UOXh0mYC4g8WRetkoxeX7BcTNFun/l3JQ
lEuc/H7OTfu6FU4s80LkHap2fF27/e51e4uHzVuNrio69P6O3ys5+bo9xI0q
DnK7Le8s971mP9TcCwD7YZka
        "], {{{}, {}, 
          {GrayLevel[0], PointSize[
            NCache[
             Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[
           1.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}]}}, {
          {GrayLevel[0], PointSize[
            NCache[
             Rational[7, 360], 0.019444444444444445`]], AbsoluteThickness[
           1.6], PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
            11}]}, {}}}], {{}, {}}},
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 0.}},
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 11}, {-1.1, 1.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {609.1666666666667, -21.816666666666666},
      ImageScaled[{0.5, 0.5}], {226.6666666666667, 41.55555555555556}]}, {}},
  ImageSize->Full,
  PlotRange->{{0, 731.0000000000001}, {-43.63333333333333, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.838314351242754*^9, 3.838314413620767*^9, 3.838315558756774*^9, {
   3.8383158493021383`*^9, 3.838315877274934*^9}, {3.83831619265438*^9, 
   3.838316218808799*^9}, 3.838316438181933*^9, 3.838316533189375*^9, {
   3.838811591956428*^9, 3.83881161897224*^9}, {3.8388118431270227`*^9, 
   3.838811878808391*^9}},
 CellLabel->
  "Out[565]=",ExpressionUUID->"fa1ec4cd-b43e-4d87-b5d7-b6378879a3c9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Noisy Cat", "Subsection",
 CellChangeTimes->{{3.838313593760734*^9, 3.838313628701591*^9}, {
  3.838313680501247*^9, 3.838313680904458*^9}, {3.8383141657618217`*^9, 
  3.838314166187213*^9}},ExpressionUUID->"47011d5c-e030-4a2d-a3a5-\
4b69aefd8a04"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"noisycat", " ", "=", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6.603995736041028`", ",", "0.15174608690676564`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.420611782545173`", ",", "0.16501307774794832`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.48499870721838`", ",", "0.27114983071618376`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.364234440713439`", ",", "0.8625289659441351`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.153830740926067`", ",", "1.16188458042239`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"6.383418863427328`", ",", "1.4291768084666918`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.286534616483172`", ",", "1.5172278707252569`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"6.3347346542382414`", ",", "1.47419617899481`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.237114367117771`", ",", "1.602658869457353`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.157535667196518`", ",", "2.0689983868086648`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"5.695116566721754`", ",", "2.4449310645471547`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"4.019684176953862`", ",", "6.015554064119234`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.37414965408983`", ",", "4.523185782866619`"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"1.4207868424767613`", ",", "4.953226024871715`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.3178187718049705`", ",", "4.754280589615226`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.17656272565238162`", ",", "4.998601306946693`"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.400483040553158`"}], ",", "4.902528270009046`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.0731682733767047`"}], ",", "4.808234317032032`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.107569055684686`"}], ",", "4.73467219499793`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.2659385912941175`"}], ",", "4.54165777146392`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.4168131963077997`"}], ",", "4.463177673212641`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3.852097872391001`"}], ",", "5.988223734956767`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.568946417782467`"}], ",", "2.5426664524777767`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.598933232706223`"}], ",", "2.3790152564760714`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.850263765132874`"}], ",", "2.264616980905348`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.383995527636725`"}], ",", "1.0471162831464182`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.268210044650506`"}], ",", "1.0940400650873485`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.518961140310008`"}], ",", "1.023817536764414`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.280679908007839`"}], ",", "0.9277134835898557`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.378569096363753`"}], ",", "0.8869258972906101`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.3434712215319`"}], ",", "0.7265315253026041`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.3401692012733`"}], ",", "0.22620949599310886`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.514742195586635`"}], ",", 
         RowBox[{"-", "0.010392355213927229`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.306791072815804`"}], ",", 
         RowBox[{"-", "0.6276953960920099`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.223409139116133`"}], ",", 
         RowBox[{"-", "0.9845268855176605`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.158587816024354`"}], ",", 
         RowBox[{"-", "1.6051280116829443`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.836605921335066`"}], ",", 
         RowBox[{"-", "2.0208808596019248`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.684290207184867`"}], ",", 
         RowBox[{"-", "2.353731941878018`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.1885809023651746`"}], ",", 
         RowBox[{"-", "2.995646262529657`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.060440988212212`"}], ",", 
         RowBox[{"-", "3.274994320673954`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4.464071565746061`"}], ",", 
         RowBox[{"-", "3.4983134087728267`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4.3308065188541836`"}], ",", 
         RowBox[{"-", "3.465523194958884`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3.5774655662618895`"}], ",", 
         RowBox[{"-", "4.3093159219001755`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3.3867408057374453`"}], ",", 
         RowBox[{"-", "4.143874306697113`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.3241960033418283`"}], ",", 
         RowBox[{"-", "4.984393041940031`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.1985382961156539`"}], ",", 
         RowBox[{"-", "4.873195909255745`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.791954720177564`"}], ",", 
         RowBox[{"-", "4.941863466714153`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.491102636308242`"}], ",", 
         RowBox[{"-", "5.049681203850838`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3193006087738735`"}], ",", 
         RowBox[{"-", "4.898245663844757`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.3660118839675735`", ",", 
         RowBox[{"-", "4.930605909709742`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.6905949807273809`", ",", 
         RowBox[{"-", "4.985764797210412`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.6016581617741752`", ",", 
         RowBox[{"-", "4.804289275541139`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.9468598091663383`", ",", 
         RowBox[{"-", "4.616054948630458`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.289660636396255`", ",", 
         RowBox[{"-", "4.732405970288119`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.3566274785690884`", ",", 
         RowBox[{"-", "4.698864688971505`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.1545390954788193`", ",", 
         RowBox[{"-", "4.314754249622438`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.5345297574355867`", ",", 
         RowBox[{"-", "4.294598062714473`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.9125686685292456`", ",", 
         RowBox[{"-", "4.022124764356218`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.037334610137427`", ",", 
         RowBox[{"-", "3.7890870077965646`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.886680799223427`", ",", 
         RowBox[{"-", "3.2246552663369736`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.473146673232563`", ",", 
         RowBox[{"-", "2.8983885917072203`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.713771358626203`", ",", 
         RowBox[{"-", "2.564544433139318`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.162844318516224`", ",", 
         RowBox[{"-", "1.2231068864904433`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.357639994160104`", ",", 
         RowBox[{"-", "0.04172597255210156`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.603995736041028`", ",", "0.15174608690676564`"}], "}"}]}], 
      "}"}], "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Cat", " ", "outline", " ", "after", " ", "0"}], ",", " ", "1", 
    ",", " ", 
    RowBox[{"and", " ", "5", " ", "iterations"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noisycat0Iterations", " ", "=", " ", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"noisycat", ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.1"}], ",", " ", "1.2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.1"}], ",", " ", "1.1"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"Mesh", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noisycat1Iteration", " ", "=", " ", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"iterateRespacing", "[", 
      RowBox[{"noisycat", ",", " ", "1"}], "]"}], ",", " ", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.1"}], ",", " ", "1.2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.1"}], ",", " ", "1.1"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"Mesh", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noisycat5Iterations", " ", "=", " ", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"iterateRespacing", "[", 
      RowBox[{"noisycat", ",", " ", "5"}], "]"}], ",", " ", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.1"}], ",", " ", "1.2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.1"}], ",", " ", "1.1"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"Mesh", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "noisycat0Iterations", ",", " ", "noisycat1Iteration", ",", " ", 
     "noisycat5Iterations"}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.838313593760734*^9, 3.8383136239814663`*^9}, {
   3.838313665130184*^9, 3.83831366515114*^9}, {3.838313723976812*^9, 
   3.838313870271327*^9}, 3.8383139231877193`*^9, {3.838314160699356*^9, 
   3.838314198536089*^9}, {3.83831435996343*^9, 3.838314378367169*^9}, {
   3.838316322222025*^9, 3.8383163274622707`*^9}, {3.838811686629429*^9, 
   3.838811707030364*^9}, {3.838811892982668*^9, 3.8388119302020187`*^9}},
 CellLabel->
  "In[576]:=",ExpressionUUID->"0da29aa5-390d-4b2c-ba9a-2027e64c5197"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJzt1Okz3AccBvB1lCSVqMZNs+qMowjREZF8SZvRSjQZdsQRRxIrCHVmVBDC
yiAl1TCYCM2416YN4j6+SohbNK4VFTa71v6wfitqZBVNX/RN/wYvnnnePm+e
z+dXQ53pkhQKJelD/m3HpSG+S4EIZJg+dm95+eCR89BWhyqCR1sn9qUaFkDC
2jRT5ZwI6sWBnZ465dA9KZtTtkmCk1oDL9O/E9YPsWelAkmYr8q4EtbXC1KL
PzvhRyIQB1yhfBk/DNzTbRkPu0gQXMo0+NjsJbT2LB9J5pLAEDeWHI4cgY1R
q7bZxyREODh2uKiOwqHEcI97N0gIUCysbVeYgPx5M0aLjxA+ZQ8+dVScBlMl
VqRVGA+afpI7W3iAhD5XiQVJFzYwQ1ukK6iL0DaTI752YRjCNazFQ0EE9N7I
NpX7bBDWjkomfeEpgAOKUKGrXQh05Za+3ysI0P1xo/2ScjW6x/Nf5egRcMoo
bGeF24MSky9rJ0sEEKLyJEMhdgLdicy563YC+LVTipNiPIXSu44Rc9aLwPzW
YS7pBRsTtzcrm4b4kGQu7qff42KNRglvaXUV6AVe09G1K5ji1PHEhPoa+ql6
EoEzK0jfjbY878uGRuM7fvctV9GbUSRJGEzBKxlVJV0ZEdoEr1aVufaAzvpZ
dbUGEhNlWW8I1xewreC3z+GqCA9S+ysDJrtBoMbwLkASpTddb2b0d4FQuao9
VFKEUtwsh8GlTqCcoa3FECSWsiKuVe62Q31q+IfZJJrmah4rciqG9J7dBrqP
CJl1tgG9vpfxawv7X0JHSWxXd0vX6G3GYvenD5LzSGQ3i9zHKN3I2uq1+SqY
RGFX4rACdRSntGiPBVqrmBdSr+mROY6N6qsh7y4KsTNckWOvwUbKRZMfdFlL
GDVAY2iuv0GLyHZn820CabKOsTej51HOl6q+NsxH3uB+Q68KDmqbZOfuqPLR
yt1HPy+Wg/53Lae+V3yLpTXJSuVbC2iYnVwn+wkHaTs+ct1qCxhwvdxiDgYx
nVtT7JlDoN24//ajrD708KwOTtsW4NEC+3davA5k9jbFOHoS6CXvnKi//gyN
gtLuJAgJDBcFh9hAFb7P619rpRJ4mT0zUnbyN8i7/4C1dI7A0znjd3Wi2+CY
5zfqJ3MJ7KhjHc9TGoWQlFsjUUUC3JzoLD3xfAwOTkjrRRUuYpam28D54ClI
Mznec+GUAJc3MiSNdNgwP2AADHkBNpqZ03b/mIOx25PEYSk+aufLV4+wOcDw
ez6ayV/AsV3r2b/+5IJ+fGtCeiQP+1Zqmr5L5YHt33YLXlZcZI5Zt67JE1Bk
vf6s2WIe7d67BFWZr8DssNmtVGIWs8V1E5YxQkjcz7tNeLzG5ZJYDeNQEupC
grwHVPqxNTjuiP46CR4DboG6cXH4///vebDnwZ4Hex789/9/AA/BbhI=
        "], {{{}, {}, 
          {GrayLevel[0], PointSize[
            NCache[
             Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6],
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
            17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
            33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
            49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
            65}]}}, {
          {GrayLevel[0], PointSize[
            NCache[
             Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6],
            PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
            17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
            33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
            49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
            65}]}, {}}}], {{}, {}}},
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 
       2.842170943040401*^-14}},
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1.1, 1.2}, {-1.1, 1.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {121.83333333333334, -113.82608695652176},
      ImageScaled[{0.5, 0.5}], {226.66666666666669, 216.8115942028986}], 
    InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJzt1GlTUwcYBWBEESxLGcEAKgoIlhntpKzakvaVUIW2WBW3Kp1IqsEJss2I
lYJUCGpQqcAILSgTLYu4gFQjjcSBV0kxCCqQkhghpN6Q5eZGkguiFVqk9kO/
9Dfw4cz5AWfO4/9NRgLP3s7OTvA2//bnlkemrdVjMP/qnnUjhioIs52P0PuM
werJ0uSGi1JY9aRTxyqkYVz66t3Gtgdwu3TLgd4LNExMXdtVHdcP274qit79
0gYXPLQR8vwnoPE+YWBJRyFeGhrZrNTAzrRxQXPkcwgsYrTI6whQ3eP4BYgp
WCz26JVo9bCN0dNWzjSDm9bd3OBNwuOUNYmOjSZwXeA2tzLBAhux9vV3wUaw
D3f2LSq2wqJ94ohWVz1QW9auwN+tcLdjjhfFJ8AkjxQ8SX8OBPsiHVE8DOTH
EYRtAQUah8zpqPlqOC3KHWpJIWG/Z9YG24l+OCQWsJ8SZoAbgS0/2+RQ13Gj
jV9uhq6kiQNRb8TwpUR6InkrBWeHT/KG3rmIySRzzsh2ChiJVT+uWtqBWX8e
j5f1msGxYZe2PagPF6YuyHbLMUNc0qlrhydVaPTpzOO+IOF4FM9lqb8GnZqU
zjtczcAI2fnTQMEzrDGeipXUW4D7W27wkhc6DPdbV+j9iRWWHWI2VnobUJXE
Ti8esMK8Sok+t9mI4Yr+lFe1FtBJwXfPBhLrY7j7kw6SgMPy7exhMy5qofd2
sw1wyW7zmaAsCx5cmZ8UvlAHx1ao7zs5j6KcuVzKkg0Dcb0j84sJK6rKBYMF
XDW4L6uJnWLTOJlX3+7pp4DmobZA/ykaawJ6BtUhchAfLpm2dNNY1h2T7GKT
QTArWygjadzkvIa4WdIEobeIKJfgMXwtLIzuTq3HQYnvEKeBRks2qMLmyTDk
+DkOmUHjvuVl7+ec7cN0/5TIqFErfl1Jhn2UqUKacW7lM6dRHI6VOdpSNVi6
e2V9na8F5zocCmz5gEAh8TLlus2El+xHHJdU6/Dpt33agxsN+PJ6D73pez2K
pkV+l0kd1i20f92kNCL3pGVfWtUfGOoTfeGpgwmD7NffvDKjxhiFm/t7HBIZ
uaIZA0+B8ac1+Vm/mjHR5SqHH9iFXVStYcKFQvrT6sVHFLew0+k09YCisPF5
DFHhWQEnlccyP2NROAkFldb2u8BPLg8qy6Mw2p3v+qb1MSxjGo7u6DGjMCFN
+BehBCU3d2D8MYm8KyHK0FQNvPnwzpjnehLzVdPSO0cI6Dq/2clj6u2uhwcG
Emv04JUneXhUZMCHQULcyzDBDxIfvmL1CP49PhADbhTcavL00YQRKLgrd8hY
NQrMgHZtIq3F27e5vBKjFYpYa6cqHqnx8gOhyWseDWfupZbEOSuwc6aPLRDQ
YFLkFGem3Uevy6KdrQ9pSLByNHtaf8H//3/Wg1kPZj2Y9eC///8DxW52kA==

        "], {{{}, {}, 
          {GrayLevel[0], PointSize[
            NCache[
             Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6],
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
            17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
            33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
            49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
            65}]}}, {
          {GrayLevel[0], PointSize[
            NCache[
             Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6],
            PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
            17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
            33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
            49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
            65}]}, {}}}], {{}, {}}},
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 
       2.842170943040401*^-14}},
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1.1, 1.2}, {-1.1, 1.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {365.5, -113.82608695652176}, 
     ImageScaled[{0.5, 0.5}], {226.66666666666669, 216.8115942028986}], 
    InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJzt1P8z2wccx3GhzFYapaXcbBPrrGbaImbc+lbfphgt2it2pXrxbSWYfdEd
rUxbm2/15Xytax1RNutoQxod7xDme5sSWvG1IfJN4pPVfOvGtrv1v/DD615/
wfNhEUkPpGlqaGgw/t1/76MYlgTdVIPuT+Gu8+Jy4Gx3ckgkNdS1N7isdXWA
0jgrIDGPAPUurc/i/xwEgZc26YoPARotzTaxCQLg/ViIafMqiPx0uYOpLYQG
u3SYNldCWILJkajMWXCKfPHdtVYFrPFcVXqtIoiQh5KIQDncG5ScavtZDDb8
Nkr0shRyh3hvJlRLwS/jr9Mz2RJwVmoRFqUKCKkgJIwxMRxVKvfvjlCBrUcv
/yBLBEdvkLbnC5VwavnZ3XK3OeCvJ92aiVJA0/zS3zn+k2BomZs5SJdB476F
85THAnidzLZ8ZCwD9nr5WzqCIciOGn0p7pYBETJ4biIPgZl05u2tlzLoZmlU
ss1KgKZXIvD1kwMaPjfjFrPwow/vjXNN5dD9uf/3Ze69GBJPpYU0ySBuvUez
2mIEk8+9YXctWAYlzDAbZD7D2oo7G5K9MogINRhiVMzgAVbZTGmcHFok5Mqm
m88xK23t2JW2JXjvcq2nZfoCan2RT8syUAF9yllffXcRk6xPk/WZCrjV18V1
fFeKW/4FWUq2FORuLh4Z5TJsibaK4Q+IwWRMM+cOWYHCk+xBixkRHDJtZlAL
lnDKxPX9EtUsRGeYTfpSVbgvgJLV4yWEhaBBc9PpZRzJ926fqhFAEeliiH8e
gb5OWuwR+2Ho24hPa50kcOVsDykllAuB7t7q1TUCva8v2oYnV0C91axqZJtA
i5qR6GbGfTzMeedSZhmB1uQVbkn87/ik4UIxzZHAkj8Yftn5TzDp17oBF7YK
nWoPP7xMeYrduvbZ1uolLIjz8Ey7PYVlSrG2j0KOfgfGBshzcxjTW9Pu8oEU
a7n8ytu1Iuwj6ugdKWI0W9abbflmAbmUlLq+xyLs+s1BHnR+EY1Wq068FjyL
+dWBnxS7S3Bz1ljX/+AEJu8JuL4/WIoT5q4XaFsjGPpIITWky3C0/mT/jE0/
3ij/2pJnLMf6JQeqaeYDZEgP8axK5UiEU9c1xanAKfyyl/OVHB3XiFgn7kPQ
yaHodgbJMZtZNFo+PQBrnfO7P16RIaujW9+tdxQ87ajdztYyvHhMmHifIoS5
jbMyWpQU1+lNKxv2c8AIehBKS5Ug4Zha+8JuHngsp73N1otIKjrRHqoSw/FN
0Qo5fAE9jKsmjZOlkDLlZurqLUKv4/lCsr0C3NUpEbZX5/DMkJqV26aES0Zt
TTGSKeRQBQ6bR5aBxyygJ+55imGOw2BtRkANJ317cZyPjbtMAhp/IGDbYLVf
y6gHx2PNqn7hE8D61sFwI7wJX/Wv83//Ox7seLDjwY4Hrzz4B19qfKg=
        "], {{{}, {}, 
          {GrayLevel[0], PointSize[
            NCache[
             Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6],
            LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
            17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
            33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
            49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
            65}]}}, {
          {GrayLevel[0], PointSize[
            NCache[
             Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6],
            PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
            17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
            33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
            49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
            65}]}, {}}}], {{}, {}}},
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{0., 5.684341886080802*^-14}, {0., 
       2.842170943040401*^-14}},
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1.1, 1.2}, {-1.1, 1.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {609.1666666666667, -113.82608695652176},
      ImageScaled[{0.5, 0.5}], {226.66666666666669, 216.8115942028986}]}, {}},
  
  ImageSize->Full,
  PlotRange->{{0, 731.}, {-227.65217391304353`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.838811887469306*^9, 3.838811893800983*^9}, 
   3.8388119309181767`*^9},
 CellLabel->
  "Out[580]=",ExpressionUUID->"678dabb2-62ef-4533-ae4d-c680221f859e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1252, 727},
WindowMargins->{{17, Automatic}, {Automatic, 0}},
SpellingDictionaries->{"CorrectWords"->{"respacing"}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"80eb4320-c808-475c-8113-56ad51e63307"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 379, 6, 98, "Title",ExpressionUUID->"075ff4db-59d6-4f64-856e-580f49bc32aa"],
Cell[962, 30, 387, 8, 35, "Text",ExpressionUUID->"fa2befb3-7481-4557-8109-01171c05c0af"],
Cell[CellGroupData[{
Cell[1374, 42, 275, 4, 67, "Section",ExpressionUUID->"60031f99-4cd9-4852-a156-4af192784e40"],
Cell[1652, 48, 10547, 248, 850, "Input",ExpressionUUID->"813ccece-32ab-4b0a-a7b7-20163a4ac492"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12236, 301, 155, 3, 67, "Section",ExpressionUUID->"3c111fe1-b71b-4a35-aa00-07db57f3ae6c"],
Cell[CellGroupData[{
Cell[12416, 308, 403, 6, 54, "Subsection",ExpressionUUID->"bd735ef3-a6dc-43ac-b349-d516f229f5be"],
Cell[CellGroupData[{
Cell[12844, 318, 3674, 95, 199, "Input",ExpressionUUID->"e3de86bb-a158-4e06-ab2b-ea1e520ead64"],
Cell[16521, 415, 6132, 142, 98, "Output",ExpressionUUID->"fa1ec4cd-b43e-4d87-b5d7-b6378879a3c9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22702, 563, 254, 4, 54, "Subsection",ExpressionUUID->"47011d5c-e030-4a2d-a3a5-4b69aefd8a04"],
Cell[CellGroupData[{
Cell[22981, 571, 11901, 311, 661, "Input",ExpressionUUID->"0da29aa5-390d-4b2c-ba9a-2027e64c5197"],
Cell[34885, 884, 11176, 222, 398, "Output",ExpressionUUID->"678dabb2-62ef-4533-ae4d-c680221f859e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


